Reinforcement Learning and Adaptive Sampling for Optimized DNN Compilation

Achieving faster execution with shorter compilation time can enable further diversity and innovation in neural networks. However, the current paradigm of executing neural networks either relies on hand-optimized libraries, traditional compilation heuristics, or very recently, simulated annealing and genetic algorithms. Our work takes a unique approach by formulating compiler optimizations for neural networks as a reinforcement learning problem, whose solution takes fewer steps to converge. This solution, dubbed ReLeASE, comes with a sampling algorithm that leverages clustering to focus the costly samples (real hardware measurements) on representative points, subsuming an entire subspace. Our adaptive sampling not only reduces the number of samples, but also improves the quality of samples for better exploration in shorter time. As such, experimentation with real hardware shows that reinforcement learning with adaptive sampling provides 4.45x speed up in optimization time over AutoTVM, while also improving inference time of the modern deep networks by 5.6%. Further experiments also confirm that our adaptive sampling can even improve AutoTVM's simulated annealing by 4.00x.

==> figs/bsplot/bar.py <==
def plot(x, y, xlabel, ylabel, tex=False, xtick_center=False, xtick_rot=0, ytick_range=None, ytick_interval=None, unit='', geomean=False, geomean_name='long', topnum=False, topnum_rot=0, figsize=(10, 5), barwidth=0.7, fontsize=18, colorscheme='blue', title=None, title_fontsize=20, save=None, horizontal_one=False):
    # import packages
    if tex == True:
        import matplotlib
        matplotlib.rcParams['text.usetex'] = True
        matplotlib.rcParams['text.latex.unicode'] = True
    import matplotlib.pyplot as plt
    import numpy as np
    from scipy.stats.mstats import gmean

    # data to list
    x = list(x)
    y = list(y)

    # geomean - add data
    if geomean == True:
        if geomean_name == 'short':
            x.append('gm')
        else:
            x.append('geomean')
        y.append(gmean(y))

    # colorscheme
    if colorscheme == 'blue':
        color = (0.1, 0.1, 0.4)

    # plot
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    rects = ax.bar(x, y, color=color, width=barwidth)

    # axis
    ax.set_xlabel(xlabel, size=fontsize)
    ax.set_ylabel(ylabel, size=fontsize)

    # x tick - set
    if xtick_center == True:
        # tick marks (major)
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0) - 0.5)
        ax.set_xticklabels('')

        # tick labels (minor, tick marks removed)
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0), minor=True)
        plt.tick_params(axis='x', which='minor', bottom=False, top=False)
        ax.set_xticklabels(x, rotation=xtick_rot, fontsize=fontsize, minor=True)
    else:
        # tick labels
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0))
        ax.set_xticklabels(x, rotation=xtick_rot, fontsize=fontsize)

    # x tick - limit
    plt.xlim(-0.5, len(x) - 0.5)

    y_max = 0
    for yd in y:
        if yd > y_max:
            y_max = yd
    
    # y tick - default
    if ytick_interval == None:
        ytick_interval = 1.0
    if type(ytick_range) == type(None):
        ytick_range = np.arange(0, max(y) + 1.0, ytick_interval)

    # y tick - set
    ax.set_yticks(ytick_range)
    #ax.set_yticklabels([str(n) + unit for n in list(ytick_range)], fontsize=fontsize)
    ax.set_yticklabels([str(round(n, 2)) + unit for n in list(ytick_range)], fontsize=fontsize)

    # y tick - limit
    #plt.ylim(0, max(ytick_range))
    # for fig 5
    #plt.ylim(min(ytick_range), max(ytick_range)+0.55)
    plt.ylim(min(ytick_range), max(ytick_range))

    # number on top
    if topnum == True:
        for rect in rects:
            height = rect.get_height()
            if y_max < 5:
                ax.text(rect.get_x() + rect.get_width() / 2., height + 0.005, 
                    '%.2f' % height + unit, 
                    ha='center', va='bottom', size=fontsize, rotation=topnum_rot)
            else:
                ax.text(rect.get_x() + rect.get_width() / 2., height + 0.2, 
                    '%.2f' % height + unit, 
                    ha='center', va='bottom', size=fontsize, rotation=topnum_rot)

    # title
    if title != None:
        plt.title(title, size=20)

    # geomean - add line
    if geomean == True:
        plt.axvline(len(x) - 1.5, ymin=0, ymax=max(y) + 1.0, color=(0, 0, 0))

    # FIXME
    if horizontal_one == True:
        plt.axhline(1.0, xmin=0, xmax=len(x), linestyle='--', color=(1, 1, 1))

    # tight layout
    fig.tight_layout()

    # save
    if save != None:
        fig.savefig(save)

    # show
    plt.show()


==> figs/bsplot/color_chart.py <==
color_chart = {}
color_chart['red'] = (0.8, 0.1, 0.1)
color_chart['orange'] = (0.8, 0.4, 0.1)
color_chart['yellow'] = (0.8, 0.8, 0.1)
color_chart['green'] = (0.1, 0.4, 0.1)
color_chart['blue'] = (0.1, 0.1, 0.8)
color_chart['navy'] = (0.1, 0.1, 0.4)
color_chart['purple'] = (0.4, 0.1, 0.4)
color_chart['black'] = (0.1, 0.1, 0.1)


==> figs/bsplot/examples/test_bar.py <==
import sys
sys.path.append('..')
import bar

def main():
    x = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6']
    y = [2.293, 3.132, 2.623, 2.766, 3.006, 2.152]
    
    bar.plot(x, y, '', 'Improvement over\nsimulated annealing (TVM)', unit='x', xtick_center=True, geomean=True, topnum=True, save='bar.pdf')

if __name__ == '__main__':
    main()


==> figs/bsplot/examples/test_group.py <==
import sys
sys.path.append('..')
import group

def main():
    y1 = [2.300, 2.155, 2.206, 2.259, 2.149, 2.641]
    y2 = [2.841, 2.907, 2.953, 2.885, 2.232, 3.151]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6']
    ydata = [y1, y2]
    yname = ['SA + Adaptive Sampling', 'RL + Adaptive Sampling']

    group.plot(xdata, ydata, yname, '', 'Improvement over\nsimulated annealing (TVM)', unit='x', xtick_center=True, geomean=True, topnum=True, save='group.pdf')

if __name__ == '__main__':
    main()


==> figs/bsplot/examples/test_line.py <==
import sys
sys.path.append('..')
import line

def main():
    x0_0 = [0, 8, 16, 24, 32, 40]
    y0_0 = [0, 2, 3, 4, 5, 6]
    x0_1 = [0, 8, 16, 24, 32, 40, 48]
    y0_1 = [0, 1, 4, 4, 5, 7, 7]
    
    x1_0 = [0, 8, 16, 24, 32]
    y1_0 = [0, 4, 6, 6, 7,]
    x1_1 = [0, 8, 16, 24, 32]
    y1_1 = [0, 3, 5, 5, 6]

    x2_0 = [0, 8, 16, 24, 32, 40, 48, 56, 64]
    y2_0 = [0, 7, 7, 7, 7, 7, 8, 8, 9]
    x2_1 = [0, 8, 16, 24, 32, 40, 48, 56, 64]
    y2_1 = [0, 6, 6, 7, 7, 8, 8, 8, 9]
    
    x3_0 = [0, 8, 16, 24, 32, 40, 48, 56, 64]
    y3_0 = [0, 10, 11, 12, 12, 12, 12, 12, 12]
    x3_1 = [0, 8, 16, 24, 32, 40, 48, 56, 64]
    y3_1 = [0, 7, 8, 9, 10, 11, 12, 12, 12]
    
    x = [[x0_0, x0_1], [x1_0, x1_1], [x2_0, x2_1], [x3_0, x3_1]]
    y = [[y0_0, y0_1], [y1_0, y1_1], [y2_0, y2_1], [y3_0, y3_1]]
    yname = ['Simulated Annealing (TVM)', 'Reinforcement Learning', 'Simulated Annealing + Adaptive Sampling', 'Reinforcment Learning + Simulated Annealing (ReLeASE)']

    l = ['--', ':', '-.', ''] 
    c = ['yellow', 'red', 'green', 'blue']

    line.plot(x, y, yname, l, c, 'Physical Measurements', 'TFLOPS', xtick_interval=8, ytick_interval=4, save='line.pdf')

if __name__ == '__main__':
    main()


==> figs/bsplot/examples/test_scatter.py <==
import sys
sys.path.append('..')
import scatter

import numpy as np

def main():
    x = [1, 2, 3, 4, 5, 6, 7, 8]
    y = [1, 2, 3, 4, 5, 6, 7, 8]
    s = [1, 1, 3, 3, 2, 2, 4, 4]
    g = [0, 1, 2, 3, 4, 5, 6, 7]
    c = ['red', 'orange', 'yellow', 'green', 'blue', 'navy', 'purple', 'black']
    
    scatter.plot(x, y, s, g, c, r'tile\textsubscript{x}', r'tile\textsubscript{y}', tex=True, xtick_range=np.arange(0, 10, 1), xtick_interval=2, ytick_range=np.arange(0, 10, 1), ytick_interval=2, save='scatter.pdf')

if __name__ == '__main__':
    main()


==> figs/bsplot/examples/test_stack.py <==
import sys
sys.path.append('..')
import stack

def main():
    y1 = [2659.821429,1765.803571,2049.464286,2101.875,2928.839286,3388.392857,3615.803571,3046.696429,4136.517857,4875.267857,2752.053571,6586.428571]
    y2 = [725.6473214,249.0401786,449.8325893,386.71875,382.4888393,495.7477679,634.8214286,477.8348214,777.7790179,625.9040179,717.6339286,947.1651786]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8', 'L9', 'L10', 'L11', 'L12']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, '', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], save='stack.pdf')

if __name__ == '__main__':
    main()


==> figs/bsplot/group.py <==
def plot(xname, ydata, yname, xlabel, ylabel, tex=False, xtick_center=False, xtick_rot=0, ytick_range=None, ytick_interval=None, unit='', geomean=False, topnum=False, topnum_rot=90, figsize=(10, 5), fontsize=18, colorscheme='blue', legend='top', title=None, title_fontsize=20, save=None, horizontal_one=False):
    # import packages
    if tex == True:
        import matplotlib
        matplotlib.rcParams['text.usetex'] = True
        matplotlib.rcParams['text.latex.unicode'] = True
    import matplotlib.pyplot as plt
    import numpy as np
    from scipy.stats.mstats import gmean

    # data to list
    x = list(xname)
    y = [list(yd) for yd in ydata]

    # assertions for data
    for yd in y:
        assert len(x) == len(yd), 'lengths of ydata elements need to be equal to length of xname'
    assert len(y) == len(yname), 'length of ydata needs to be equal to length of yname'

    # geomean - add data
    if geomean == True:
        x.append('geomean')
        for yd in y:
            yd.append(gmean(yd))

    # default barwidth
    barwidth = 1.0 / (len(yname) + 1)

    # colorscheme
    if colorscheme == 'blue':
        color = (0.1, 0.1, 0.4)
        light = np.arange(1.0 / len(yname), 1.0 + 1.0 / len(yname), 1.0 / len(yname))
        #light = light[::-1]

    # plot
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    
    r_collection = []
    for yd in y:
        if len(r_collection) == 0:
            r = np.arange(len(yd))
            r_collection.append(r)
        else:
            r = [r + barwidth for r in r_collection[-1]]
            r_collection.append(r)

    rects_collection = []
    for i, yd in enumerate(y):
        rect = ax.bar(r_collection[i], y[i], color=color + (light[i],), width=barwidth * 0.9, label=yname[i])
        rects_collection.append(rect)

    # axis
    ax.set_xlabel(xlabel, size=fontsize)
    ax.set_ylabel(ylabel, size=fontsize)

    # x tick - set
    if xtick_center == True:
        # tick marks (major)
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0) - barwidth)
        ax.set_xticklabels('')

        # tick labels (minor, tick marks removed)
        ax.set_xticks([r + 0.5 - barwidth for r in range(len(y[0]))], minor=True)
        plt.tick_params(axis='x', which='minor', bottom=False, top=False)
        ax.set_xticklabels(x, rotation=xtick_rot, fontsize=fontsize, minor=True)
    else:
        # tick labels TODO
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0))
        ax.set_xticklabels(x, rotation=xtick_rot, fontsize=fontsize)

    # x tick - limit
    plt.xlim(-barwidth, len(x) - barwidth)

    y_max = 0
    for yd in y:
        yd_max = max(yd)
        if yd_max > y_max:
            y_max = yd_max
    
    # y tick - default
    if ytick_interval == None:
        ytick_interval = 1.0
    if type(ytick_range) == type(None):
        ytick_range = np.arange(0, yd_max + 1.0, ytick_interval)

    # y tick - set
    ax.set_yticks(ytick_range)
    #ax.set_yticklabels([str(n) + unit for n in list(ytick_range)], fontsize=fontsize)
    ax.set_yticklabels([str(round(n, 2)) + unit for n in list(ytick_range)], fontsize=fontsize)

    # y tick - limit
    #plt.ylim(0, max(ytick_range))
    plt.ylim(min(ytick_range), max(ytick_range))

    # number on top
    if topnum == True:
        for rects in rects_collection:
            for rect in rects:
                height = rect.get_height()
                if y_max < 5:
                    ax.text(rect.get_x() + rect.get_width() / 2., height + 0.005, 
                        '%.2f' % height + unit, 
                        ha='center', va='bottom', size=fontsize, rotation=topnum_rot)
                else:
                    ax.text(rect.get_x() + rect.get_width() / 2., height + 0.1, 
                        '%.2f' % height + unit, 
                        ha='center', va='bottom', size=fontsize, rotation=topnum_rot)

    # title
    if title != None:
        plt.title(title, size=20)

    # geomean - add line
    if geomean == True:
        plt.axvline(len(x) - 1.0 - barwidth, ymin=0, ymax=y_max + 1.0, color=(0, 0, 0))
    
    # legend
    if legend != None:
        if legend == 'top':
            ax.legend(loc='lower center', bbox_to_anchor=(0.5, 1), ncol=2, 
                      fancybox=False, edgecolor=(0, 0, 0), fontsize=fontsize)
        else:
            ax.legend(loc='upper left', 
                      fancybox=False, edgecolor=(0, 0, 0), fontsize=fontsize)

    # FIXME
    if horizontal_one == True:
        plt.axhline(1.0, xmin=0, xmax=len(x), linestyle='--', color=(0.1, 0.1, 0.1))

    # tight layout
    fig.tight_layout()

    # save
    if save != None:
        fig.savefig(save)

    # show
    plt.show()


==> figs/bsplot/line.py <==
# TODO change this with more elegant method
# line options: solid, dash, dot, mix
class LegendObject(object):
    def __init__(self, color, line):
        import numpy as np
        self.color = (np.array(color) + np.array((1.0, 1.0, 1.0))) * 0.5
        self.line = line

    def legend_artist(self, legend, orig_handle, fontsize, handlebox):
        # import packages
        import matplotlib.patches as mpatches

        # draw default box for solid line
        x0, y0 = handlebox.xdescent, handlebox.ydescent
        width, height = handlebox.width, handlebox.height
        height = height / 2
        patch = mpatches.Rectangle(
            [x0, y0+2*height/3], width, height, facecolor=(0, 0, 0),
            edgecolor=self.color, lw=4)
        handlebox.add_artist(patch)

        if self.line == '--':
            patch1 = mpatches.Rectangle(
                [x0 + 6*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            handlebox.add_artist(patch1)
        elif self.line == ':':
            patch1 = mpatches.Rectangle(
                [x0 + 2*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            patch2 = mpatches.Rectangle(
                [x0 + 4*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            patch3 = mpatches.Rectangle(
                [x0 + 6*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            patch4 = mpatches.Rectangle(
                [x0 + 8*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            patch5 = mpatches.Rectangle(
                [x0 + 10*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            handlebox.add_artist(patch1)
            handlebox.add_artist(patch2)
            handlebox.add_artist(patch3)
            handlebox.add_artist(patch4)
            handlebox.add_artist(patch5)
        elif self.line == '-.':
            patch1 = mpatches.Rectangle(
                [x0 + 5*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            patch2 = mpatches.Rectangle(
                [x0 + 7*width/13, y0+2*height/3],  width/13, height, facecolor=self.color,
                transform=handlebox.get_transform())
            handlebox.add_artist(patch1)
            handlebox.add_artist(patch2)
        else:
            assert self.line == '', 'line should be either \'\', \'--\', \':\', or \'-.\''

def merge_data(xdatas, ydatas):
    # x - find longest
    xlist_concat = [x for xdata in xdatas for x in xdata]
    x_max = max(xlist_concat)

    # y - fill middle values
    ylist_new = []
    for i, ydata in enumerate(ydatas): 
        ydata_new = []
        for j, y in enumerate(ydata):
            if j+1 == len(ydata):
                break
            ydata_new = ydata_new + [y] * (xdatas[i][j+1] - len(ydata_new))
        ylist_new.append(ydata_new)

    # y - pad to longest
    import numpy as np
    for i in range(x_max):
        y_index = [j for j, ydata in enumerate(ylist_new) if i >= len(ydata)]
        y_new = np.mean([ydata[i] for ydata in ylist_new if i < len(ydata)])
        for yi in y_index:
            ylist_new[yi] = ylist_new[yi] + [y_new]

    return range(0, x_max), ylist_new

def plot(xlist, ylist, yname, l, c, xlabel, ylabel, tex=False, xtick_range=None, xtick_interval=None, ytick_range=None, ytick_interval=None, figsize=(10, 5), fontsize=18, title=None, title_fontsize=20, save=None):
    # import packages
    if tex == True:
        import matplotlib
        matplotlib.rcParams['text.usetex'] = True
        matplotlib.rcParams['text.latex.unicode'] = True
    import matplotlib.pyplot as plt
    import numpy as np
    from scipy.stats.mstats import gmean

    # data to list
    xlist = [list(xd) for xd in xlist]
    ylist = [list(yd) for yd in ylist]

    # assertion for data
    assert len(xlist) == len(ylist), 'length of x needs to be equal to length of y'

    # c - default
    from color_chart import color_chart
    color_list = [color_chart[ci] for ci in c]

    # plot
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    for i, (xdatas, ydatas) in enumerate(zip(xlist, ylist)):
        # draw lines
        xdata_new, ydata_new = merge_data(xdatas, ydatas)
        ydata_mean = np.mean(ydata_new, axis=0)
        ydata_max = np.max(ydata_new, axis=0)
        ydata_min = np.min(ydata_new, axis=0)

        ax.plot(xdata_new, ydata_mean, 'k'+l[i])
        ax.fill_between(xdata_new, ydata_max, ydata_min,
                        color=color_list[i], alpha=0.3)

    # axis
    ax.set_xlabel(xlabel, size=fontsize)
    ax.set_ylabel(ylabel, size=fontsize)
    
    # x/y tick - find range
    xlist_concat = [x for xdatas in xlist for xdata in xdatas for x in xdata]
    ylist_concat = [y for ydatas in ylist for ydata in ydatas for y in ydata]

    # x tick - default
    if xtick_interval == None:
        xtick_interval = 1.0
    if type(xtick_range) == type(None) and xtick_range == None:
        # TODO make datatype for xticklabel an option
        xtick_range = np.arange(0, max(xlist_concat) + 1.0, xtick_interval).astype(int)
    
    # x tick - set
    ax.set_xticks(xtick_range)
    ax.set_xticklabels(xtick_range, fontsize=fontsize)
    plt.xlim(0, max(xtick_range))

    # y tick - default
    if ytick_interval == None:
        ytick_interval = 1.0
    if type(ytick_range) == type(None) and ytick_range == None:
        ytick_range = np.arange(0, max(ylist_concat) + 1.0, ytick_interval)

    # y tick - set
    ax.set_yticks(ytick_range)
    ax.set_yticklabels(ytick_range, fontsize=fontsize)
    plt.ylim(0, max(ytick_range))
    
    # set line shape
    handler_map = {}
    for i in range(len(yname)):
        handler_map[i] = LegendObject(color_list[i], l[i])

    # legend
    plt.legend(range(len(yname)), yname, handler_map=handler_map, 
               fontsize=fontsize, fancybox=False, edgecolor=(0, 0, 0))

    # title
    if title != None:
        plt.title(title, size=20)

    # tight layout
    fig.tight_layout()

    # save
    if save != None:
        fig.savefig(save)

    # show
    plt.show()


==> figs/bsplot/scatter.py <==
def plot(x, y, s, g, c, xlabel, ylabel, s_scale=50, tex=False, xtick_range=None, xtick_interval=None, ytick_range=None, ytick_interval=None, figsize=(7, 7), fontsize=18, title=None, title_fontsize=20, save=None):
    # import packages
    if tex == True:
        import matplotlib
        matplotlib.rcParams['text.usetex'] = True
        matplotlib.rcParams['text.latex.unicode'] = True
    import matplotlib.pyplot as plt
    import numpy as np
    from scipy.stats.mstats import gmean

    # data to list
    x = list(x)
    y = list(y)
    s = list(s)

    # s - scale
    s = [sp * s_scale for sp in s]
    
    # c - default
    from color_chart import color_chart
    color_list = [color_chart[c[gi]] for gi in g]

    # plot
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    ax.scatter(x, y, s, c=color_list, alpha=0.5)

    # axis
    ax.set_xlabel(xlabel, size=fontsize)
    ax.set_ylabel(ylabel, size=fontsize)

    # x tick - default
    if xtick_interval == None:
        xtick_interval = 1.0
    if type(xtick_range) == type(None) and xtick_range == None:
        xtick_range = np.arange(0, max(x) + 1.0, xtick_interval)
    
    # x tick - set
    ax.set_xticks(xtick_range)
    ax.set_xticklabels(xtick_range, fontsize=fontsize)
    plt.xlim(0, max(xtick_range))

    # y tick - default
    if ytick_interval == None:
        ytick_interval = 1.0
    if type(ytick_range) == type(None) and ytick_range == None:
        ytick_range = np.arange(0, max(y) + 1.0, ytick_interval)

    # y tick - set
    ax.set_yticks(ytick_range)
    ax.set_yticklabels(ytick_range, fontsize=fontsize)
    plt.ylim(0, max(ytick_range))

    # title
    if title != None:
        plt.title(title, size=20)

    # tight layout
    fig.tight_layout()

    # save
    if save != None:
        fig.savefig(save)

    # show
    plt.show()


==> figs/bsplot/stack.py <==
def plot(xname, ydata, yname, xlabel, ylabel, tex=False, xtick_center=False, xtick_rot=0, ytick_range=None, ytick_interval=None, unit='', geomean=False, topnum=False, topnum_type=None, topnum_index=None, topnum_rot=90, figsize=(10, 5), barwidth=0.7, fontsize=18, colorscheme='blue', title=None, legend=None, title_fontsize=20, save=None):
    # import packages
    if tex == True:
        import matplotlib
        matplotlib.rcParams['text.usetex'] = True
        matplotlib.rcParams['text.latex.unicode'] = True
    import matplotlib.pyplot as plt
    import numpy as np
    from scipy.stats.mstats import gmean

    # data to list
    x = list(xname)
    y = [list(yd) for yd in ydata]

    # assertions for data
    for yd in y:
        assert len(x) == len(yd), 'lengths of ydata elements need to be equal to length of xname'
    assert len(y) == len(yname), 'length of ydata needs to be equal to length of yname'

    # geomean - add data
    if geomean == True:
        x.append('geomean')
        for yd in y:
            yd.append(gmean(yd))

    # colorscheme
    if colorscheme == 'blue':
        color = (0.1, 0.1, 0.4)
        light = np.arange(1.0 / len(yname), 1.0 + 1.0 / len(yname), 1.0 / len(yname))
        light = light[::-1]

    # plot
    fig, ax = plt.subplots(1, 1, figsize=figsize)
    bottoms_collection = []
    rects_collection = []
    for i, yd in enumerate(y):
        bottom = np.zeros(len(y[0])) if i == 0 else np.sum(y[:i], axis=0)
        rect = ax.bar(x, y[i], color=color + (light[i],), bottom=bottom, width=barwidth, label=yname[i])
        bottoms_collection.append(bottom)
        rects_collection.append(rect)

    # axis
    ax.set_xlabel(xlabel, size=fontsize)
    ax.set_ylabel(ylabel, size=fontsize)

    # x tick - set
    if xtick_center == True:
        # tick marks (major)
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0) - 0.5)
        ax.set_xticklabels('')

        # tick labels (minor, tick marks removed)
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0), minor=True)
        plt.tick_params(axis='x', which='minor', bottom=False, top=False)
        ax.set_xticklabels(x, rotation=xtick_rot, fontsize=fontsize, minor=True)
    else:
        # tick labels TODO
        ax.set_xticks(np.arange(0, len(x) + 1.0, 1.0))
        ax.set_xticklabels(x, rotation=xtick_rot, fontsize=fontsize)

    # x tick - limit
    plt.xlim(-0.5, len(x) - 0.5)

    # y tick - default
    if ytick_interval == None:
        ytick_interval = 1.0
    if ytick_range == None:
        y_sum = np.sum(y, axis=0)
        y_max = np.max(y_sum)
        ytick_range = np.arange(0, y_max + 1.0, ytick_interval)

    # y tick - set
    ax.set_yticks(ytick_range)
    ax.set_yticklabels([str(n) + unit for n in list(ytick_range)], fontsize=fontsize)

    # y tick - limit
    plt.ylim(0, max(ytick_range))

    # number on top
    if topnum == True:
        if topnum_type == 'percentage':
            y_sum = np.sum(y, axis=0)
            for i, rects in enumerate(rects_collection):
                if i not in topnum_index:
                    continue
                for j, rect in enumerate(rects):
                    height = rect.get_height()
                    ax.text(rect.get_x() + rect.get_width() / 2., 0.1, 
                            '%.2f' % (height / y_sum[j] * 100) + '%', 
                            ha='center', va='bottom', size=fontsize, rotation=topnum_rot, color=(1, 1, 1))
        else:
            for i, rects in enumerate(rects_collection):
                if i not in topnum_index:
                    continue
                for j, rect in enumerate(rects):
                    bottom = bottoms_collection[i][j]
                    height = bottom + rect.get_height()
                    ax.text(rect.get_x() + rect.get_width() / 2., 1.05 * height, 
                            '%.2f' % height + unit, 
                            ha='center', va='bottom', size=fontsize, rotation=topnum_rot)

    # title
    if title != None:
        plt.title(title, size=20)

    # geomean - add line
    if geomean == True:
        plt.axvline(len(x) - 1.5, ymin=0, ymax=y_max + 1.0, color=(0, 0, 0))
    
    # legend
    if legend != None:
        ax.legend(loc='lower center', bbox_to_anchor=(0.5, 1), ncol=2, 
              fancybox=False, edgecolor=(0, 0, 0), fontsize=fontsize)

    # tight layout
    fig.tight_layout()

    # save
    if save != None:
        fig.savefig(save)

    # show
    plt.show()


==> figs/comprehensive/draw_compile_time_alexnet.py <==
import sys
sys.path.append('..')
from bsplot import stack

def main():
    y1 = [3196.533333,3716.8,3283.6,2674.866667,2320.6]
    y2 = [1173.091667,1804.2625,1562.0875,1061.195833,993.775]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'AlexNet\'s Convolution Layer', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], figsize=(4.93, 5), legend=None, save='compile_time_alexnet.pdf')

if __name__ == '__main__':
    main()


==> figs/comprehensive/draw_compile_time_vgg.py <==
import sys
sys.path.append('..')
from bsplot import stack

def main():
    y1 = [3360.333333,4050.466667,3906,4412.666667,4352.466667,4456.666667,4542.933333,4541.6,2318.4]
    y2 = [1021.541667,2141.283333,2103.625,2423.958333,2451.720833,2624.520833,2555.879167,2557.15,1138.6625]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8', 'L9']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'VGG-16\'s Convolution Layer', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], figsize=(7.82, 5), legend=None, save='compile_time_vgg.pdf')

if __name__ == '__main__':
    main()


==> figs/draw_compile_time.py <==
from bsplot import stack

def main():
    y1 = [2659.821429,1765.803571,2049.464286,2101.875,2928.839286,3388.392857,3615.803571,3046.696429,4136.517857,4875.267857,2752.053571,6586.428571]
    y2 = [725.6473214,249.0401786,449.8325893,386.71875,382.4888393,495.7477679,634.8214286,477.8348214,777.7790179,625.9040179,717.6339286,947.1651786]
    
    y1 = [y/3600 for y in y1]
    y2 = [y/3600 for y in y2]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8', 'L9', 'L10', 'L11', 'L12']
    ydata = [y1, y2]
    yname = ['Physical Measurement', 'Search Algorithm']

    stack.plot(xdata, ydata, yname, 'ResNet-18\'s Convolution Layer', 'Optimization Time (Hours)', unit='H', xtick_center=True, ytick_interval=0.5, geomean=False, topnum=True, topnum_type='percentage', topnum_index=[0], save='compile_time.pdf')

if __name__ == '__main__':
    main()


==> figs/draw_end_to_end.py <==
from bsplot import group
import numpy as np

def main():
    # compare performance
    xdata = ['AlexNet', 'VGG-16', 'ResNet-18']
    tf = [8.17, 3.58]
    cudnn = [4.01, 1.74]
    tvm = [3.7977, 1.0008]
    realer = [3.79, 1.00]
    ydata = [tf, cudnn, tvm, realer]
    yname = ['TF', 'cuDNN', 'TVM', r'ReLeASE']

    group.plot(xdata, ydata, yname, '', 'Inference Time (ms)', figsize=(6, 5), xtick_center=True, geomean=False, topnum=False, ytick_interval=1.0, ytick_range=range(0, 10, 1), legend='in', title='Inference Time', save='end_to_end.pdf')
    
    # compare optimization time
    xdata = ['VGG-16', 'ResNet-18']
    tvm = [7.527, 12.994]
    realer = [3.821, 6]
    ydata = [tvm, realer]
    yname = ['TVM', r'ReLeASE']

    group.plot(xdata, ydata, yname, '', 'Optimization Time (Hours)', figsize=(4, 5), xtick_center=True, geomean=False, topnum=False, ytick_interval=2.0, ytick_range=range(0, 19, 2), legend='in', title='Optimization Time', save='end_to_end_opt.pdf')


if __name__ == '__main__':
    main()


==> figs/draw_end_to_end_legend.py <==
from bsplot import group

def main():
    import numpy as np

    # compare performance
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [1.000,      1.000,     1.000      ]
    rl      = [1.007,      1.017,     1.010      ]
    atvm    = [1.053,      1.028,     1.036      ]
    release = [1.062,      1.064,     1.043      ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['SA', 'RL', 'SA + AS', 'RL + AS']

    group.plot(xdata, ydata, yname, '', 'Improvement over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=0.05, ytick_range=np.arange(0.95, 1.2, 0.05), legend=None, title='Output Performance', save='aaaa.pdf', horizontal_one=True)
    
    # compare optimization time
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [0,      0,     0       ]
    rl      = [0,      0,     0       ]
    atvm    = [0,      0,     0       ]
    release = [0,      0,     0       ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['AutoTVM', 'RL', 'SA + AS', 'ReLeASE']

    group.plot(xdata, ydata, yname, '', 'Speedup over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=2.5, ytick_range=np.arange(0, 11, 2.5), legend='in', title='Optimization Time', save='bbbb.pdf', horizontal_one=True)

if __name__ == '__main__':
    main()


==> figs/draw_end_to_end_speedup.py <==
from bsplot import group

def main():
    import numpy as np

    # compare performance
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [1.000,      1.000,     1.000      ]
    rl      = [1.007,      1.003,     1.002      ]
    atvm    = [1.053,      1.028,     1.036      ]
    release = [1.062,      1.064,     1.042      ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['SA', 'RL', 'SA+AS', 'RL+AS']

    group.plot(xdata, ydata, yname, '', 'Improvement over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=0.05, ytick_range=np.arange(0.95, 1.2, 0.05), legend=None, title='Output Performance', save='end_to_end.pdf', horizontal_one=True)
    
    # compare optimization time
    xdata   = ['AlexNet', 'VGG-16', 'ResNet-18']
    tvm     = [1.000,      1.000,     1.000      ]
    rl      = [1.061,      1.267,     1.235      ]
    atvm    = [3.445,      4.343,     4.272      ]
    release = [3.588,      5.726,     4.282      ]
    ydata   = [tvm, rl, atvm, release]
    yname   = ['SA', 'RL', 'SA+AS', 'RL+AS']

    group.plot(xdata, ydata, yname, '', 'Speedup over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, xtick_rot=15, geomean=True, topnum=True, ytick_interval=2.5, ytick_range=np.arange(0, 11, 2.5), legend=None, title='Optimization Time', save='end_to_end_opt.pdf', horizontal_one=True)

if __name__ == '__main__':
    main()


==> figs/draw_exploration.py <==
from bsplot import bar
import numpy as np

def main():
    # draw exploration
    x = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    y = [2.745995423,1.633097441,3.573981415,3.848620911,3.298515668,2.493765586,3.814367451,2.457002457]
    
    bar.plot(x, y, '', 'Improvement over AutoTVM', unit='x', xtick_center=True, ytick_interval=1, ytick_range=np.arange(0, 5, 1), geomean=True, topnum=True, save='exploration.pdf')

if __name__ == '__main__':
    main()


==> figs/draw_layers_perf.py <==
from bsplot import bar
import numpy as np

def main():
    # draw optimization time
    # ICML Workshop
    #name = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6']
    #improvement = [3.123, 1.090, 1.936, 2.586, 0.8791, 1.991]
    
    # NeurIPS
    # L8 from ResNet-18 11th layer (graph)
    name =        ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    improvement = [7.59, 3.13, 4.91, 5.85, 6.36, 3.69, 2.88, 6.28]
    
    bar.plot(name, improvement, '', 'Speedup over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, geomean=True, geomean_name='short', topnum=True, topnum_rot=90, ytick_range=np.arange(0, 11, 2.5), ytick_interval=2.5, title='Optimization Time', save='layers_time.pdf', horizontal_one=True)

    # draw output code performance
    # ICML Workshop
    #name = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6']
    #improvement = [1.107, 1.142, 1.070, 1.037, 0.745, 1.125]
    
    # NeurIPS
    # L8 from ResNet-18 11th layer (graph)
    name =        ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    improvement = [1.18, 1.21, 1.21, 1.07, 1.09, 1.25, 1.17, 1.20]
    
    bar.plot(name, improvement, '', 'Improvement over AutoTVM', unit='x', figsize=(5, 5), xtick_center=True, geomean=True, geomean_name='short', topnum=True, topnum_rot=90, ytick_range=np.arange(0.9, 1.4, 0.1), ytick_interval=0.1, title='Output Performance', save='layers_perf.pdf', horizontal_one=True)
    
if __name__ == '__main__':
    main()


==> figs/draw_sampling.py <==
from bsplot import group
import numpy as np

def main():
    y1 = [2.083, 2.119, 1.712, 2.193, 1.645, 1.667, 2.119, 2.500]
    y2 = [2.841, 2.049, 2.232, 2.404, 2.717, 1.923, 2.119, 2.551]
    
    xdata = ['L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7', 'L8']
    ydata = [y1, y2]
    yname = ['SA + Adaptive Sampling', 'RL + Adaptive Sampling']

    group.plot(xdata, ydata, yname, '', 'Improvement over AutoTVM', unit='x', xtick_center=True, ytick_range=np.arange(0, 5.0, 1.0), ytick_interval=1, geomean=True, topnum=True, save='sampling.pdf')

if __name__ == '__main__':
    main()

